Passivity Tools for Hybrid Learning Rules in Large Populations

Recent work has pioneered the use of system-theoretic passivity to study equilibrium stability for the dynamics of noncooperative strategic interactions in large populations of learning agents. In this and related works, the stability analysis leverages knowledge that certain ``canonical'' classes of learning rules used to model the agents' strategic behaviors satisfy a passivity condition known as $\delta$-passivity. In this paper, we consider that agents exhibit learning behaviors that do not align with a canonical class. Specifically, we focus on characterizing $\delta$-passivity for hybrid learning rules that combine elements from canonical classes. Our analysis also introduces and uses a more general version of $\delta$-passivity, which, for the first time, can handle discontinuous learning rules, including those showing best-response behaviors. We state and prove theorems establishing $\delta$-passivity for two broad convex cones of hybrid learning rules. These cones can merge into a larger one preserving $\delta$-passivity in scenarios limited to two strategies. In our proofs, we establish intermediate facts that are significant on their own and could potentially be used to further generalize our work. We illustrate the applicability of our results through numerical examples.

==> simulation/rule.py <==
import numpy as np
import matplotlib.pyplot as plt

arrow_resolution = 15
contour_resolution = 100

class BestResponse:
    def legend(self):
        return "BR"

    def V(self, x, p):
        """
        Best response dynamics. Takes parameters `x` (a vector with the current state of the population)
        and `p` the currently offered payoff vector.
        """
        assert(len(x.shape) == 2)
        assert(len(p.shape) == 2)
        p_hat = (p == np.expand_dims(np.max(p, axis = 1), 1).astype(np.double))
        p_hat = p_hat / np.expand_dims(np.sum(p_hat, axis = 1), 1)
        x_dot = p_hat - x
        return x_dot

    def storage(self, x, p):
        """
        Calculate the best response storage function.
        """
        assert(len(x.shape) == 2)
        assert(len(p.shape) == 2)
        return np.max(p, axis = 1) - np.sum(x * p, axis = 1)

    def plot_V(self, payoff):
        from mpltern.datasets import get_triangular_grid
        ax = plt.gca()

        t, l, r = get_triangular_grid(contour_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        res = np.argmax(p, axis = 1)
        ax.tripcolor(x[:, 0], x[:, 1], x[:, 2], res, shading='flat', vmin=0, vmax=2)


        t, l, r = get_triangular_grid(arrow_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        x_dot = self.V(x, p)
        length = np.linalg.norm(x_dot, axis = 1)*10
        ax.quiver(x[:, 0], x[:, 1], x[:, 2], x_dot[:, 0], x_dot[:, 1], x_dot[:, 2], length)

        #  print(x.shape)
        #  print(p.shape)
        #  print(res.shape)
        #  print(x_dot.shape)
        #  input()

        # Plot the data
        ax.set_title("Best Response $\dot{x}$", fontsize=10)

    def plot_S(self, payoff):
        from mpltern.datasets import get_triangular_grid
        ax = plt.gca()

        t, l, r = get_triangular_grid(contour_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        res = self.storage(x, p)
        ax.tripcolor(x[:, 0], x[:, 1], x[:, 2], res, shading='flat', vmin=0, vmax=2)

        # Plot the data
        ax.set_title("Best Response $S(x, p(x))$", fontsize=10)

class UnboundedSmith:
    def __init__(self, l = 1.0):
        self.l = l

    def legend(self):
        return "Smith"

    def V(self, x, p):
        """
        Smith dynamics. Takes parameters `x` (a vector with the current state of the population)
        and `p` the currently offered payoff vector.
        """
        assert(len(x.shape) == 2)
        assert(len(p.shape) == 2)
        #  question
        x = x / np.expand_dims(np.sum(x, axis = 1), 1)
        T = np.maximum(self.l * p[:, None, :] - p[:, :, None], 0.0)
        #  print(x)
        #  print(p)
        #  print(T)
        #  input()
        x_dot = np.sum(T * np.expand_dims(x, 2), axis = 1) - np.sum(T * np.expand_dims(x, 2), axis = 2)
        
        #  print(x_dot)
        #  print(x_dot.shape)
        #  input()
        return x_dot

    def storage(self, x, p):
        """
        Calculate the unbounded Smith storage function.
        """
        assert(len(x.shape) == 2)
        assert(len(p.shape) == 2)
        x = x / np.expand_dims(np.sum(x, axis = 1), 1)
        T = np.maximum(self.l * p[:, None, :] - p[:, :, None], 0.0)**2
        return np.sum(np.sum(T, axis = 2) * x, axis = 1)

    def plot_V(self, payoff):
        from mpltern.datasets import get_triangular_grid
        ax = plt.gca()

        t, l, r = get_triangular_grid(arrow_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        x_dot = self.V(x, p)
        length = np.linalg.norm(x_dot, axis = 1)*10
        #  print(x)
        #  print(p)
        #  print(x_dot)
        #  input()
        ax.quiver(x[:, 0], x[:, 1], x[:, 2], x_dot[:, 0], x_dot[:, 1], x_dot[:, 2], length)

        #  print(x.shape)
        #  print(p.shape)
        #  print(x_dot.shape)
        #  input()

        # Plot the data
        ax.set_title("Unbounded Smith $\dot{x}$", fontsize=10)

    def plot_S(self, payoff):
        from mpltern.datasets import get_triangular_grid
        ax = plt.gca()

        t, l, r = get_triangular_grid(contour_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        res = self.storage(x, p)
        ax.tripcolor(x[:, 0], x[:, 1], x[:, 2], res, shading='flat', vmin=0, vmax=2)

        # Plot the data
        ax.set_title("Unbounded Smith $S(x, p(x))$", fontsize=10)

class BNN:
    def __init__(self, l = 1.0, y = 1.0):
        self.l = l
        self.y = y

    def legend(self):
        return "BNN"

    def V(self, x, p):
        """
        Brown-von Neumann-Nash (BNN) dynamics. Takes parameters `x` (a vector with the current state of the population)
        and `p` the currently offered payoff vector.
        """
        assert(len(x.shape) == 2)
        assert(len(p.shape) == 2)
        x = x / np.expand_dims(np.sum(x, axis = 1), 1)
        p_hat = p - np.expand_dims(np.sum(x * p, axis = 1), axis = 1)
        T = np.minimum(self.l * np.maximum(p_hat, 0), self.y)
        #  print(x.shape)
        #  print(p_hat.shape)
        #  print(T.shape)
        
        x_dot = np.expand_dims(np.sum(x, axis = 1), 1) * T - x * np.expand_dims(np.sum(T, axis = 1), 1)
        return x_dot

    def storage(self, x, p):
        """
        Calculate the BNN storage function.
        """
        assert(len(x.shape) == 2)
        assert(len(p.shape) == 2)
        x = x / np.expand_dims(np.sum(x, axis = 1), 1)
        p_hat = p - np.expand_dims(np.sum(x * p, axis = 1), axis = 1)
        T = np.minimum(self.l * np.maximum(p_hat, 0), self.y)
        return np.sum(T ** 2 / 2, axis = 1)

    def plot_V(self, payoff):
        from mpltern.datasets import get_triangular_grid
        ax = plt.gca()

        t, l, r = get_triangular_grid(arrow_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        x_dot = self.V(x, p)
        length = np.linalg.norm(x_dot, axis = 1)*10
        ax.quiver(x[:, 0], x[:, 1], x[:, 2], x_dot[:, 0], x_dot[:, 1], x_dot[:, 2], length)

        #  print(x.shape)
        #  print(p.shape)
        #  print(res.shape)
        #  print(x_dot.shape)
        #  input()

        # Plot the data
        ax.set_title("BNN $\dot{x}$", fontsize=10)

    def plot_S(self, payoff):
        from mpltern.datasets import get_triangular_grid
        ax = plt.gca()

        t, l, r = get_triangular_grid(contour_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        res = self.storage(x, p)
        #  print(res.shape)
        #  input()
        ax.tripcolor(x[:, 0], x[:, 1], x[:, 2], res, shading='flat', vmin=0, vmax=2)

        # Plot the data
        ax.set_title("BNN $S(x, p(x))$", fontsize=10)

class General:
    def __init__(self, weight):
        assert(len(weight) == 3)
        assert(np.all(np.array(weight) >= 0))
        assert(np.sum(weight) > 0)
        self.weight = weight
        self.rules = [BestResponse(), UnboundedSmith(), BNN()]

    def legend(self):
        return "Hybrid"

    def V(self, x, p):
        return sum(self.weight[i] * self.rules[i].V(x, p) for i in range(len(self.rules)))

    def storage(self, x, p):
        """
        Create a hybrid storage function from a set of weights and storage functions.
        """
        return sum(self.weight[i] * self.rules[i].storage(x, p) for i in range(len(self.rules)))

    def plot_V(self, payoff):
        from mpltern.datasets import get_triangular_grid
        ax = plt.gca()

        t, l, r = get_triangular_grid(arrow_resolution)
        x = np.array([t, l, r]).T
        assert(np.all(x >=0))
        p = payoff(x)
        x_dot = self.V(x, p)
        length = np.linalg.norm(x_dot, axis = 1)*10
        ax.quiver(x[:, 0], x[:, 1], x[:, 2], x_dot[:, 0], x_dot[:, 1], x_dot[:, 2], length)

        #  print(x.shape)
        #  print(p.shape)
        #  print(res.shape)
        #  print(x_dot.shape)
        #  input()

        # Plot the data
        ax.set_title("Hybrid $\dot{x}$", fontsize=10)


==> simulation/simulation.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pgf import _tex_escape as mpl_common_texification
import mpltern
import sys
import ternary

from game import Game
from rule import BestResponse, UnboundedSmith, BNN, General

"""
Coefficient Setting
"""
# Number of strategies
num_strategy = 3

# Payoff function
def Payoff(x):
    assert(len(x.shape) == 2)
    def g1(x):
        a = 0.05
        g = np.expand_dims(10 * (x[:, 0] + a * x[:, 1]) + 20, 1)
        return -1 * np.concatenate([g, g, np.zeros_like(g)], axis = 1)
    def g2(x):
        g = np.expand_dims(30 * x[:, 2] + 15, 1)
        return -1 * np.concatenate([np.zeros_like(g), np.zeros_like(g), g], axis = 1)
    def r(x):
        r = np.expand_dims(30 * (x[:, 0] + x[:, 2]) + 10, 1)
        return -1 * np.concatenate([r, np.zeros_like(r), r], axis = 1)
    c = -1 * np.ones((x.shape[0], 1)) * 35
    c = np.concatenate([np.zeros_like(c), c, np.zeros_like(c)], axis = 1)
    #  print(g1(x).shape)
    #  print(g2(x).shape)
    #  print(r(x).shape)
    #  print(c.shape)
    #  input()
    return g1(x) + g2(x) + r(x) + c

hybrid_rule_weight = [1/3, 1/3, 1/3]

x0 = []
x0.extend([np.array([1.0, 0.0, 0.0]), np.array([0.0, 1.0, 0.0]), np.array([0.0, 0.0, 1.0])])
#  x0.extend([np.array([0.0, 0.5, 0.5]), np.array([0.5, 0.0, 0.5]), np.array([0.5, 0.5, 0.0])])
T = 10.0
#  print(Payoff(np.array(x0)))
#  input()

# Rule
br = Game(num_strategy, BestResponse(), Payoff)
smith = Game(num_strategy, UnboundedSmith(), Payoff)
bnn = Game(num_strategy, BNN(), Payoff)
hybrid = Game(num_strategy, General(hybrid_rule_weight), Payoff)


### Payoff Plot ###
#  fig = plt.figure(figsize=(18, 12))
#  ax = fig.add_subplot(projection='ternary')
#  Game.plot_payoff(Payoff)
#  plt.show()
#  #  plt.savefig("Figure_payoff.png",bbox_inches='tight')
#  input()


### Dynamic and Storage Plot ###
#  fig = plt.figure(figsize=(18, 12))
#  ax = fig.add_subplot(231, projection='ternary')
#  br.rule.plot_V(Payoff)
#  ax = fig.add_subplot(234, projection='ternary')
#  br.rule.plot_S(Payoff)
#  plt.show()
#  input()

#  ax = fig.add_subplot(232, projection='ternary')
#  smith.rule.plot_V(Payoff)
#  ax = fig.add_subplot(235, projection='ternary')
#  smith.rule.plot_S(Payoff)
#  plt.show()
#  input()

#  ax = fig.add_subplot(233, projection='ternary')
#  bnn.rule.plot_V(Payoff)
#  ax = fig.add_subplot(236, projection='ternary')
#  bnn.rule.plot_S(Payoff)
#  plt.show()
#  plt.savefig("Figure_rule.png",bbox_inches='tight')
#  input()

### Trajectory Plot ###
file = Game.latex_starter("basic_rule.tex")
for i in range(len(x0)):
    br.plot_trajectory_tex(x0[i], T, file, i == 0)
    smith.plot_trajectory_tex(x0[i], T, file, i == 0)
    bnn.plot_trajectory_tex(x0[i], T, file, i == 0)
br.plot_payoff_tex(file)
Game.latex_ender(file)

file = Game.latex_starter("hybrid_rule.tex")
for i in range(len(x0)):
    hybrid.plot_trajectory_tex(x0[i], T, file, i == 0)
br.plot_payoff_tex(file)
Game.latex_ender(file)
#  hybrid.plot_trajectory_simplex(x0, T)
#  plt.legend()
#  tikzplotlib.save("test.tex")
#  plt.show()
#  plt.savefig("Figure_tracjectory_simplex.png",bbox_inches='tight')

